Third case of the Cyclic Coloring Conjecture

The Cyclic Coloring Conjecture asserts that the vertices of every plane graph with maximum face size D can be colored using at most 3D/2 colors in such a way that no face is incident with two vertices of the same color. The Cyclic Coloring Conjecture has been proven only for two values of D: the case D=3 is equivalent to the Four Color Theorem and the case D=4 is equivalent to Borodin's Six Color Theorem, which says that every graph that can be drawn in the plane with each edge crossed by at most one other edge is 6-colorable. We prove the case D=6 of the conjecture.

==> anc/discharging_rules.txt <==
T:3H3x3Hx 10
T:3Hot4P* 1
T:xHot4P* 20
T:3HoO4P* 20
T:xHoO4P* 29
T:3Hot4H* 10
T:xHot4H* 20
T:*HoO4H* 20
T:3Hot+** 20
T:xHot+** 30
T:*HoO+** 30
T:3H3x4Q* 22
T:xH3x4Q* 26
T:3H3x4P* 10
T:xH3x4P* 13
T:3H3x4H* 8
T:xH3x4H* 10
T:3H3x+** 14
T:xH3x+** 12
T:*Q4t4Q* 8
T:*Q4O4Q* 16
T:*Q4t4P* 17
T:*Q4O4P* 24
T:*Q4t4H* 17
T:*Q4O4H* 23
T:*P4t4P* 26
T:*P4O4P* 32
T:*P4t4H* 26
T:*P4O4H* 31
T:*H4t4H* 26
T:*H4O4H* 30
T:*Q4t+** 22
T:*Q4O+** 24
T:*P4t+** 31
T:*P4O+** 32
T:*H43+** 31
T:**+t+** 36
T:**+O+** 32
T:**xxx** 20
P:3Q3H* 40
P:xQ3H* 20
P:3PtP3 12
P:3PtPx 10
P:xPtPx 20
P:3PoP3 20
P:3PoPx 24
P:xPoPx 40
P:3PtH3 12
P:3PtH4 18
P:3PtH+ 20
P:*PoH3 18
P:3PoHx 20
P:4PtH3 18
P:xPtHx 20
P:4PoHx 18
P:+PtH3 12
P:+PoHx 24
P:3HtH3 12
P:3HoH3 20
P:3H3H4 16
P:3H3H+ 14
P:4H3H4 20
P:4H3H+ 26
P:+H3H+ 32
P:**+** -12
P:**u** 4
P:**w** 20
H:3TtH3 20
H:3TtH4 30
H:3TtH+ 36
H:xTtH* 30
H:xToH3 40
H:xToH4 30
H:xToH+ 24
H:*QtP* 40
H:*QoP* 20
H:3QtH* 24
H:3QoH* 30
H:xQtH* 30
H:xQoH* 36
H:3P3P3 24
H:3PtPx 24
H:3PoPx 28
H:4PtPx 20
H:4PoPx 24
H:+P3P+ 20
H:3P3H3 20
H:3PtHx 22
H:3PoHx 24
H:4PtH* 20
H:4PoH3 24
H:4PoHx 22
H:+PoH* 26
H:+PtH* 14
H:*H3H* 20
H:*T5T* -24
H:*T6T* -40
H:*T+Q* -24
H:*T+P* -18
H:*T+H* -18
H:*F+F* -12
H:**u** 7
H:**w** 20


==> anc/reducible_configurations.txt <==
P:*PoP
P:3*3Po
P:3Q4P3
P:3Q4*3P3
P:3Q3
P:3Q4Q3
P:v*3P3
P:v*w
P:w*3*3
P:u*3*w
P:3*o*3*3
H:3T4T
H:o34Q
H:3Q3P
H:*T3H3T
H:*T3H3Q
H:*P3Ho3
H:*P3H3T3
H:3Ho3*T3
H:3Ho3**3T
H:3Ho3***T3
H:3Ho3****3T
H:3Ho3*****T3
H:3*3Q3*3P
H:3Q4Q3*3Q
H:3T**3*3T3
H:3Ho3**3*3Q
H:*3o*3*3*3
H:*3o*3*3Q
H:3*3P43o
H:3P3*43o
H:*T4Q3*3Q
H:3Q3*3*3
H:*T3*3*w
H:w*3*3*3T
H:w*w
H:3*o3*Qo
H:3*o3*T4T
H:o34*o3
H:w*o3
H:*Q3P3*3T
H:3T4Q3P
H:43o*4T3
H:3*3Q4T3
H:3T3*3*3Q
H:3*3T4*3T3
H:434*3T3**T3
H:*Qo*3Q3
H:*T3*3Po
H:3T4*o3*T3
H:3Q3*4T3
H:o34*4T3
H:3T3*w
H:*34*oQ
H:*Q3*3*3T4Q
H:oQ4*o3
H:*Q3P43o
H:3T3*3*3P
H:3T3*3*3T
H:3T3*3***3Q
H:3T3*v*3P
H:*T3*v*oQ
H:3Q4Q3P
H:*Qo***3T4Q
H:3*3T3*43
H:*P3P3Q
H:3T*Q3P3
H:3T*Q4T3
H:3T*34*3T3
H:*3o*3*43
H:3T**3T4P3Q
H:*P3*3T4*3Q
H:3T*P3*3T
H:3T**3T4Q
H:*3o*4T3*3
H:*T3*3*3Q*Q3
H:*Q3P3Q
H:*T3*3*3P*T3
H:*Q3P3****T3
H:3P3P43
H:oP3P3
H:*Po*w
H:3P3*w
H:*Qo*w
H:3*3*oQ*Q3
H:3Q4T4*o3
H:w*3Q4T3
H:*T3*w****T3
H:*34*3Q4*o3
H:3Q4T3*3
H:*3o*3*oP
H:3P3P*T3*43
H:*34*o3*T3
H:3T*T3*3*3P
H:*34*o3**3T
H:3T**u*3T3
H:3T*34*o3
H:3P3P3*3
H:3T3*4Qo
H:o34*3T*T3
H:*T3*u*o3
H:3Q4*oQo
H:u*3T3*3
H:43o*u*3P
H:*3o*3*u
H:3Q3*u
H:w*3*3Q3
H:3*3T3**T3
H:*PoP4Q3*3
H:3Q4T3*43
H:*Qo*3*3Q
H:*PoP4T
H:3*3Q*3o*43
H:3Q4Q4T3
H:3Q3*43
H:*Qo*3*w*3
H:*P3*3T*T3
H:3T*3o*u
H:3*3*3P3Q
H:3T**w*3Q
H:3*3T**3Q3
H:3T*3o*4Q3
H:o34P3*u
H:3T3**3o*4T
H:3*3Qo*3
H:3T4Qo*v
H:3T4Q**3T
H:3T4Q***T3
H:3T**3P3Q
H:3Q3*3Q4P
H:o*oQ
H:*T3*w*3
H:*3o*4Q3*3Q
H:*3o*4Q3**Q3
H:3T4*o3**3T
H:3P3*u*o3
H:3*o3*Q3P
H:3*o3*P3Q
H:3*o3***P3Q
H:u*3T4Q3
H:3T4Q3*4T
H:*3o*v*3*3Q
H:3T3*3*3*oP
H:*Q3P3**Q3P
H:3T4Q3**Q3P
H:o34P***T3
H:*Q3P3***3T
H:*Po*43o
H:o353o***3T
H:o3***3o*4T4
H:3P3Q**oQ
H:3*oQ4T
H:3Q4T3*4Q3
H:3Q4T**3*3T
H:*3o*4Q3*oP
H:3Q4*oQ*T3
H:*T4*3*3*oO
H:v*3*3*oO
H:o34Po
H:*Oo*3**PoP
H:3T*T3*3*3*3
H:*3o*3*4Qo
H:3Q4*3*3*oO
H:3*o3*34*3Q
H:3Q4T*T3*3
H:*T3*3*3P43
H:3*oO**o*oP
H:3P3Q**3Q4T
H:3*3*oQ**3T
H:*P434*3T3
H:*34*oO
H:oO4*3*oP
H:*T4*3Q4T*T3
H:3P3P*T3*3
H:oP434*3T
H:3T*P3Q4T
H:3T*P3Q4P3
H:3T4*o3*P3Q
H:*34Q3P
H:*P3Q4T4T
H:*P3Q4T4Q
H:*P3Q*Q3P3
H:*P3Q4P3P3
H:*P4O4*o34
H:*T4T4*o3*T3
H:u*o3***T3
H:*T3***oQ3
H:3T****oQ3
H:3T**oQ3
H:3Q4Po*3P
H:o3o
H:3*3T4Po*3
H:3Po*4T3*3


==> anc/verifier.c <==
#include<stdio.h>
#include<stdlib.h>
#include<string.h>
// This program reads in reducible configurations form the file "reducible_configurations.txt"
//   the configurations should be listed one per line
// This program reads in discharging rules from the file "discharging_rules.txt"
//   the rules should be listed one per line
//   each line contains the rule description and the amount of charged multiplied by 60 (all numbers are integers)
#define MAX 500
#define VERTEX_TYPES 8
char vertex_types[VERTEX_TYPES+1]="tovuw456";  // possible vertex types
#define TRIANGLE_TYPES 3
#define FACE_TYPES 6
char face_types[FACE_TYPES+1]="tOxQPH";        // possible face types
char configuration[13];                        // auxiliary array to store configuration created

int reducible_count;                     // number of reducible configurations
char reducible_configurations[MAX][20];  // list of reducible configurations
int discharging_count;                   // number of discharging rules
char discharging_rules[MAX][20];         // descriptions of discharging rules
int discharging_amount[MAX];             // amount of charge sent multiplied by 60

long long counter,configurations;        // counter and the total number of configurations - used to display progress in verifying the proof

int match_reducible(char wildcard, char sign, int parity) {
  // returns true if the wildcard includes sign on the position of a face or a vertex
  // this routine takes into account that reducing a vertex type v actually means reducing u and w, too (see the manuscript)
  if (parity) {
    // even position - faces
    if (wildcard=='*') return 1;
    if ((wildcard=='T')&&((sign=='t')||(sign=='O')||(sign=='x'))) return 1;
    if ((wildcard=='3')&&((sign=='t')||(sign=='O'))) return 1;
    }
  else {
    // odd position - vertices
    if (wildcard=='*') return 1;
    if ((wildcard=='3')&&((sign=='t')||(sign=='o'))) return 1;
    if ((wildcard=='4')&&((sign=='4')||(sign=='v')||(sign=='u')||(sign=='w'))) return 1;
    if ((wildcard=='v')&&((sign=='v')||(sign=='u')||(sign=='w'))) return 1;
    if ((wildcard=='u')&&((sign=='u')||(sign=='w'))) return 1;
    }
  return (wildcard==sign);
  }

int match_rule(char wildcard, char sign, int parity) {
  // returns true if the wildcard includes sign on the position of a face or a vertex
  if (parity) {
    // even position - faces
    if (wildcard=='*') return 1;
    if ((wildcard=='T')&&((sign=='t')||(sign=='O')||(sign=='x'))) return 1;
    if ((wildcard=='3')&&((sign=='t')||(sign=='O'))) return 1;
    if ((wildcard=='F')&&((sign=='Q')||(sign=='P')||(sign=='H'))) return 1;
    }
  else {
    // odd position - vertices
    if (wildcard=='*') return 1;
    if ((wildcard=='3')&&((sign=='t')||(sign=='o'))) return 1;
    if ((wildcard=='4')&&((sign=='4')||(sign=='v')||(sign=='u')||(sign=='w'))) return 1;
    if ((wildcard=='x')&&(sign!='t')&&(sign!='o')) return 1;
    if ((wildcard=='+')&&((sign=='5')||(sign=='6'))) return 1;
    }
  return (wildcard==sign);
  }

int verify_pentagons(int p) {
  // the routine recursively builds a description of a 5-face
  // it puts a character on a position p until p=10
  // return code 1 - if the verification of the branch is successful
  // return code 0 - if the verification fails
  int i,j,k,sent_out;
  if (p==10) {
    configuration[10]=0;
    // the description of a 5-face is complete, so we have to check whether it is reducible or its final charge is non-negative
    // update the counter and display progress
    counter++;
    if (!(random()%10000)) printf("Verified %Ld out of %Ld 5-faces (%.2lf%%).\r",counter,configurations,100*((double)counter)/configurations);
    // <=5-face cannot be adjacent to a 3-face
    for (k=0; k<5; k++)
      if (((configuration[2*k]=='v')||(configuration[2*k]=='u')||(configuration[2*k]=='w'))&&
          ((configuration[2*k+1]!='H')||(configuration[(2*k+9)%10]!='H'))) return 1;
    // check whether the face is reducible by any of the P rules and if so, return 1
    for (k=0; k<reducible_count; k++)
      if (reducible_configurations[k][0]=='P') 
        for (i=0; i<10; i+=2) {
          for (j=0; reducible_configurations[k][j+2]; j++)
	    if (!match_reducible(reducible_configurations[k][j+2],configuration[(i+j)%10],j&1))
	      break;
	  if (!reducible_configurations[k][j+2]) return 1;
          for (j=0; reducible_configurations[k][j+2]; j++)
	    if (!match_reducible(reducible_configurations[k][j+2],configuration[(i+10-j)%10],j&1))
	      break;
	  if (!reducible_configurations[k][j+2]) return 1;
        }
    // compute the amount of charge sent out
    sent_out=0;
    for (k=0; k<discharging_count; k++)
      if (discharging_rules[k][0]=='P')
        for (i=0; i<10; i+=2) {
          for (j=-2; j<=2; j++)
	    if (!match_rule(discharging_rules[k][4+j],configuration[(i+10+j)%10],j&1))
	      break;
	  if (j==3) {
	    sent_out+=discharging_amount[k];
	    continue; // symmetric rules would be identified by both for-cycles, so we need to use continue here
	    }
          for (j=-2; j<=2; j++)
	    if (!match_rule(discharging_rules[k][4-j],configuration[(i+10+j)%10],j&1))
	      break;
	  if (j==3) {
	    sent_out+=discharging_amount[k];
	    }
          }
    // if at most 60/60 units of charge is sent out, return 1
    if (sent_out<=60) return 1;
    // otherwise, report the face type with the negative amount of final charge
    printf("\nNegative amount of final charge of the face P:%s (%d/60 sent out)\n",configuration,sent_out);
    return 0;
    }
  if (p&1) {
    // faces
    for (k=TRIANGLE_TYPES; k<FACE_TYPES; k++) { // 5-face cannot be adjacent to a 3-face, so we start the for cycle from TRIANGLE_TYPES
      configuration[p]=face_types[k];
      if (!verify_pentagons(p+1)) return 0;
      }
    }
  else {
    // vertices
    for (k=0; k<VERTEX_TYPES; k++) {
      configuration[p]=vertex_types[k];
      if (!verify_pentagons(p+1)) return 0;
      }
    }
  return 1;
  }

int verify_hexagons(int p) {
  // the routine recursively builds a description of a 6-face
  // it puts a character on a position p until p=12
  // return code 1 - if the verification of the branch is successful
  // return code 0 - if the verification fails
  int i,j,k,sent_out;
  if (p==12) {
    configuration[12]=0;
    // the description of a 6-face is complete, so we have to check whether it is reducible or its final charge is non-negative
    // update the counter and display progress
    counter++;
    if (!(random()%10000)) printf("Verified %Ld out of %Ld 6-faces (%.2lf%%).\r",counter,configurations,100*((double)counter)/configurations);
    for (k=0; k<6; k++) {
      // <=5-face cannot be adjacent to a 3-face
      if (((configuration[2*k]=='v')||(configuration[2*k]=='u')||(configuration[2*k]=='w'))&&
          ((configuration[2*k+1]!='H')||(configuration[(2*k+11)%12]!='H'))) return 1;
      // t/O face cannot be bounded by a vertex t
      if (((configuration[2*k]=='t')||(configuration[(2*k+2)%12]=='t'))&&
          ((configuration[2*k+1]=='t')||(configuration[2*k+1]=='O'))) return 1;
      // x face cannot be bounded by a vertex o
      if (((configuration[2*k]=='o')||(configuration[(2*k+2)%12]=='o'))&& (configuration[2*k+1]=='x')) return 1;
      }
    // check whether the face is reducible by any of the H rules and if so, return 1
    for (k=0; k<reducible_count; k++)
      if (reducible_configurations[k][0]=='H') 
        for (i=0; i<12; i+=2) {
          for (j=0; reducible_configurations[k][j+2]; j++)
	    if (!match_reducible(reducible_configurations[k][j+2],configuration[(i+j)%12],j&1))
	      break;
	  if (!reducible_configurations[k][j+2]) {
	    return 1;
	    }
          for (j=0; reducible_configurations[k][j+2]; j++)
	    if (!match_reducible(reducible_configurations[k][j+2],configuration[(i+12-j)%12],j&1))
	      break;
	  if (!reducible_configurations[k][j+2]) {
	    return 1;
	    }
        }
    // compute the amount of charge sent out
    sent_out=0;
    for (i=0; i<12; i+=2) {
      if (configuration[i]=='4') continue;
      for (k=0; k<discharging_count; k++)
        if (discharging_rules[k][0]=='H') {
          for (j=-2; j<=2; j++)
	    if (!match_rule(discharging_rules[k][4+j],configuration[(i+12+j)%12],j&1))
	      break;
	  if (j==3) {
	    sent_out+=discharging_amount[k];
	    continue; // symmetric rules would be identified by both for-cycles, so we need to use continue here
	    }
          for (j=-2; j<=2; j++)
	    if (!match_rule(discharging_rules[k][4-j],configuration[(i+12+j)%12],j&1))
	      break;
	  if (j==3) {
	    sent_out+=discharging_amount[k];
	    }
          }
      }
    for (i=0; i<12; i+=2) {
      if ((configuration[i+1]!='t')&&(configuration[i+1]!='O')&&(configuration[i+1]!='x')) continue;
      for (k=0; k<discharging_count; k++)
        if (discharging_rules[k][0]=='T') {
          for (j=-3; j<=3; j++)
	    if (!match_rule(discharging_rules[k][5+j],configuration[(i+13+j)%12],(j+1)&1))
	      break;
	  if (j==4) {
	    sent_out+=discharging_amount[k];
	    continue;
	    }
          for (j=-3; j<=3; j++)
	    if (!match_rule(discharging_rules[k][5-j],configuration[(i+13+j)%12],(j+1)&1))
	      break;
	  if (j==4) {
	    sent_out+=discharging_amount[k];
	    }
          }
      }	  
    // if at most 120/60 units of charge is sent out, return 1
    if (sent_out<=120) return 1;
    // otherwise, report the face type with the negative amount of final charge
    printf("\nNegative amount of final charge of the face H:%s (%d/60 sent out)\n",configuration,sent_out);
    return 0;
    }
  if (p&1) {
    // faces
    for (k=0; k<FACE_TYPES; k++) {
      configuration[p]=face_types[k];
      if (!verify_hexagons(p+1)) return 0;
      }
    }
  else {
    // vertices
    for (k=0; k<VERTEX_TYPES; k++) {
      configuration[p]=vertex_types[k];
      if (!verify_hexagons(p+1)) return 0;
      }
    }
  return 1;
  }

void read_reducible_configurations(void) {
  FILE *f=fopen("reducible_configurations.txt","r");
  reducible_count=0;
  while (fscanf(f,"%s",reducible_configurations[reducible_count])!=EOF) reducible_count++;
  fclose(f);
  printf("%d reducible configurations read in.\n",reducible_count);
  // add the constraints on the minimum facial degree of a 3-vertex among the reducible configurations
  sprintf(reducible_configurations[reducible_count++],"P:*Q3Q");
  sprintf(reducible_configurations[reducible_count++],"P:*Q3P");
  sprintf(reducible_configurations[reducible_count++],"H:*T3T");
  sprintf(reducible_configurations[reducible_count++],"H:*T3Q");
  sprintf(reducible_configurations[reducible_count++],"H:*T3P");
  sprintf(reducible_configurations[reducible_count++],"H:*Q3Q");
  }

void read_discharging_rules(void) {
  FILE *f=fopen("discharging_rules.txt","r");
  discharging_count=0;
  while (fscanf(f,"%s %d",discharging_rules[discharging_count],&discharging_amount[discharging_count])!=EOF) {
    discharging_count++;
    }
  fclose(f);
  printf("%d discharging rules read in.\n",discharging_count);
  }

int main() {
  read_reducible_configurations();
  read_discharging_rules();
  counter=0;
  configurations=VERTEX_TYPES*(FACE_TYPES-TRIANGLE_TYPES)*VERTEX_TYPES*(FACE_TYPES-TRIANGLE_TYPES)*VERTEX_TYPES*(FACE_TYPES-TRIANGLE_TYPES)*VERTEX_TYPES*(FACE_TYPES-TRIANGLE_TYPES)*VERTEX_TYPES*(FACE_TYPES-TRIANGLE_TYPES);
  if (!verify_pentagons(0)) return 0;
  printf("All 5-faces successfully verified.                                  \n");
  counter=0;
  configurations=VERTEX_TYPES*FACE_TYPES*VERTEX_TYPES*FACE_TYPES*VERTEX_TYPES*FACE_TYPES;  // extra care to avoid overflow because VERTEX_TYPES*FACE_TYPES^6 does not fit in a 32-bit int
  configurations*=VERTEX_TYPES*FACE_TYPES*VERTEX_TYPES*FACE_TYPES*VERTEX_TYPES*FACE_TYPES;
  if (!verify_hexagons(0)) return 0;
  printf("All 6-faces successfully verified.                                   \n");
  return 0;
  }

